Measurement of the CKM angle $\gamma$ in the $B^0 \to DK^{*0}$ channel using self-conjugate $D \to K_S^0 h^+ h^-$ decays

A model-independent study of CP violation in $B^0 \to DK^{*0}$ decays is presented using data corresponding to an integrated luminosity of 9fb$^{-1}$ collected by the LHCb experiment at centre-of-mass energies of $\sqrt{s}=7, \, 8$ and $13$TeV. The CKM angle $\gamma$ is determined by examining the distributions of signal decays in phase-space bins of the self-conjugate $D \to K_S^0 h^+ h^-$ decays, where $h = \pi, K$. Observables related to CP violation are measured and the angle $\gamma$ is determined to be $\gamma=(49^{+ 22}_{-19})^\circ$. Measurements of the amplitude ratio and strong-phase difference between the favoured and suppressed $B^0$ decays are also presented.

==> figs/Fig6a.C <==
void B0ToDKStar_GGSZ_2023_g_rb()
{
//=========Macro generated from canvas: B0ToDKStar_GGSZ_2023_g_rbUID2/
//=========  (Tue Oct  3 14:27:24 2023) by ROOT version 6.24/06
   TCanvas *B0ToDKStar_GGSZ_2023_g_rbUID2 = new TCanvas("B0ToDKStar_GGSZ_2023_g_rbUID2", "",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   B0ToDKStar_GGSZ_2023_g_rbUID2->SetHighLightColor(2);
   B0ToDKStar_GGSZ_2023_g_rbUID2->Range(-0.5283159,-0.1118421,2.773658,0.5460526);
   B0ToDKStar_GGSZ_2023_g_rbUID2->SetFillColor(0);
   B0ToDKStar_GGSZ_2023_g_rbUID2->SetBorderMode(0);
   B0ToDKStar_GGSZ_2023_g_rbUID2->SetBorderSize(2);
   B0ToDKStar_GGSZ_2023_g_rbUID2->SetLeftMargin(0.16);
   B0ToDKStar_GGSZ_2023_g_rbUID2->SetTopMargin(0.07);
   B0ToDKStar_GGSZ_2023_g_rbUID2->SetBottomMargin(0.17);
   B0ToDKStar_GGSZ_2023_g_rbUID2->SetFrameBorderMode(0);
   B0ToDKStar_GGSZ_2023_g_rbUID2->SetFrameBorderMode(0);
   
   TH2F *haxesUID3__1 = new TH2F("haxesUID3__1","haxes",100,0,2.443461,100,0,0.5);
   haxesUID3__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID3__1->SetLineColor(ci);
   haxesUID3__1->GetXaxis()->SetTitle("#gamma [#circ]");
   haxesUID3__1->GetXaxis()->SetNdivisions(0);
   haxesUID3__1->GetXaxis()->SetLabelFont(133);
   haxesUID3__1->GetXaxis()->SetLabelSize(35);
   haxesUID3__1->GetXaxis()->SetTitleSize(45);
   haxesUID3__1->GetXaxis()->SetTitleOffset(0.85);
   haxesUID3__1->GetXaxis()->SetTitleFont(133);
   haxesUID3__1->GetYaxis()->SetTitle("r_{B^{0}}");
   haxesUID3__1->GetYaxis()->SetNdivisions(0);
   haxesUID3__1->GetYaxis()->SetLabelFont(133);
   haxesUID3__1->GetYaxis()->SetLabelOffset(0.01);
   haxesUID3__1->GetYaxis()->SetLabelSize(35);
   haxesUID3__1->GetYaxis()->SetTitleSize(45);
   haxesUID3__1->GetYaxis()->SetTitleFont(133);
   haxesUID3__1->GetZaxis()->SetLabelFont(42);
   haxesUID3__1->GetZaxis()->SetTitleOffset(1);
   haxesUID3__1->GetZaxis()->SetTitleFont(42);
   haxesUID3__1->Draw("");
   
   Double_t Graph0_fx1[133] = {
   1.099557,
   1.102543,
   1.148427,
   1.197296,
   1.246165,
   1.280604,
   1.295034,
   1.343904,
   1.358224,
   1.392773,
   1.411602,
   1.441642,
   1.453968,
   1.489938,
   1.490511,
   1.519842,
   1.53938,
   1.547358,
   1.571548,
   1.58825,
   1.593982,
   1.613726,
   1.632366,
   1.637119,
   1.64871,
   1.663467,
   1.676911,
   1.685988,
   1.688673,
   1.698265,
   1.706179,
   1.712203,
   1.716096,
   1.717576,
   1.716322,
   1.711949,
   1.704006,
   1.691946,
   1.685988,
   1.674366,
   1.650422,
   1.637119,
   1.618156,
   1.58825,
   1.574946,
   1.53938,
   1.51575,
   1.490511,
   1.441642,
   1.431776,
   1.392773,
   1.343904,
   1.297824,
   1.295034,
   1.246165,
   1.197296,
   1.148427,
   1.099557,
   1.050688,
   1.001819,
   0.9529498,
   0.9040805,
   0.8552113,
   0.8063421,
   0.7574729,
   0.7086037,
   0.6688724,
   0.6597345,
   0.6108652,
   0.561996,
   0.5296441,
   0.5131268,
   0.4642576,
   0.4400876,
   0.4153884,
   0.3750013,
   0.3665191,
   0.325642,
   0.3176499,
   0.287264,
   0.2687807,
   0.2565778,
   0.2321533,
   0.2199115,
   0.2125299,
   0.1972634,
   0.185032,
   0.1754886,
   0.1710423,
   0.1685578,
   0.1639874,
   0.1612459,
   0.16017,
   0.1606213,
   0.1624827,
   0.1656543,
   0.1700515,
   0.1710423,
   0.1760933,
   0.1834876,
   0.1920839,
   0.2018449,
   0.2127409,
   0.2199115,
   0.2254284,
   0.2404561,
   0.2568602,
   0.2687807,
   0.2757009,
   0.2985006,
   0.3176499,
   0.3245909,
   0.3579524,
   0.3665191,
   0.4034307,
   0.4153884,
   0.4642576,
   0.4850335,
   0.5131268,
   0.561996,
   0.6108652,
   0.6597345,
   0.6734283,
   0.7086037,
   0.7574729,
   0.8063421,
   0.8425752,
   0.8552113,
   0.9040805,
   0.9529498,
   1.001819,
   1.050688,
   1.099557};
   Double_t Graph0_fy1[133] = {
   0.425092,
   0.425,
   0.4234662,
   0.4212479,
   0.4180922,
   0.415,
   0.4136,
   0.4073337,
   0.405,
   0.3989846,
   0.395,
   0.3882477,
   0.385,
   0.375,
   0.3748306,
   0.365,
   0.3581164,
   0.355,
   0.345,
   0.3377143,
   0.335,
   0.325,
   0.315,
   0.3122179,
   0.305,
   0.295,
   0.285,
   0.2773637,
   0.275,
   0.265,
   0.255,
   0.245,
   0.235,
   0.225,
   0.215,
   0.205,
   0.195,
   0.185,
   0.1813503,
   0.175,
   0.165,
   0.1605728,
   0.155,
   0.1478018,
   0.145,
   0.1386503,
   0.135,
   0.131614,
   0.1259819,
   0.125,
   0.121544,
   0.117881,
   0.115,
   0.1148419,
   0.112513,
   0.1106414,
   0.1091932,
   0.1081426,
   0.1074711,
   0.1071664,
   0.1072216,
   0.1076356,
   0.1084127,
   0.1095628,
   0.1111022,
   0.1130549,
   0.115,
   0.1154813,
   0.1185452,
   0.1221829,
   0.125,
   0.1265669,
   0.1319317,
   0.135,
   0.1384631,
   0.145,
   0.1465343,
   0.155,
   0.1568786,
   0.165,
   0.1707263,
   0.175,
   0.185,
   0.1909608,
   0.195,
   0.205,
   0.215,
   0.225,
   0.2311531,
   0.235,
   0.245,
   0.255,
   0.265,
   0.275,
   0.285,
   0.295,
   0.305,
   0.3067538,
   0.315,
   0.325,
   0.335,
   0.345,
   0.355,
   0.3609392,
   0.365,
   0.375,
   0.385,
   0.3916838,
   0.395,
   0.405,
   0.4127209,
   0.415,
   0.425,
   0.4273531,
   0.435,
   0.4372503,
   0.4434903,
   0.445,
   0.4468388,
   0.4479544,
   0.4474196,
   0.4457088,
   0.445,
   0.4431476,
   0.4401579,
   0.4371165,
   0.435,
   0.434234,
   0.4316203,
   0.4294858,
   0.4277956,
   0.4264081,
   0.425092};
   TGraph *graph = new TGraph(133,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#d3e9ff");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph01 = new TH1F("Graph_Graph01","Graph",133,0.004429333,1.873317);
   Graph_Graph01->SetMinimum(0.07308756);
   Graph_Graph01->SetMaximum(0.4820332);
   Graph_Graph01->SetDirectory(0);
   Graph_Graph01->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph01->SetLineColor(ci);
   Graph_Graph01->GetXaxis()->SetLabelFont(42);
   Graph_Graph01->GetXaxis()->SetTitleOffset(1);
   Graph_Graph01->GetXaxis()->SetTitleFont(42);
   Graph_Graph01->GetYaxis()->SetLabelFont(42);
   Graph_Graph01->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetYaxis()->SetTitleFont(42);
   Graph_Graph01->GetZaxis()->SetLabelFont(42);
   Graph_Graph01->GetZaxis()->SetTitleOffset(1);
   Graph_Graph01->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph01);
   
   graph->Draw("f");
   
   Double_t Graph1_fx2[133] = {
   1.099557,
   1.102543,
   1.148427,
   1.197296,
   1.246165,
   1.280604,
   1.295034,
   1.343904,
   1.358224,
   1.392773,
   1.411602,
   1.441642,
   1.453968,
   1.489938,
   1.490511,
   1.519842,
   1.53938,
   1.547358,
   1.571548,
   1.58825,
   1.593982,
   1.613726,
   1.632366,
   1.637119,
   1.64871,
   1.663467,
   1.676911,
   1.685988,
   1.688673,
   1.698265,
   1.706179,
   1.712203,
   1.716096,
   1.717576,
   1.716322,
   1.711949,
   1.704006,
   1.691946,
   1.685988,
   1.674366,
   1.650422,
   1.637119,
   1.618156,
   1.58825,
   1.574946,
   1.53938,
   1.51575,
   1.490511,
   1.441642,
   1.431776,
   1.392773,
   1.343904,
   1.297824,
   1.295034,
   1.246165,
   1.197296,
   1.148427,
   1.099557,
   1.050688,
   1.001819,
   0.9529498,
   0.9040805,
   0.8552113,
   0.8063421,
   0.7574729,
   0.7086037,
   0.6688724,
   0.6597345,
   0.6108652,
   0.561996,
   0.5296441,
   0.5131268,
   0.4642576,
   0.4400876,
   0.4153884,
   0.3750013,
   0.3665191,
   0.325642,
   0.3176499,
   0.287264,
   0.2687807,
   0.2565778,
   0.2321533,
   0.2199115,
   0.2125299,
   0.1972634,
   0.185032,
   0.1754886,
   0.1710423,
   0.1685578,
   0.1639874,
   0.1612459,
   0.16017,
   0.1606213,
   0.1624827,
   0.1656543,
   0.1700515,
   0.1710423,
   0.1760933,
   0.1834876,
   0.1920839,
   0.2018449,
   0.2127409,
   0.2199115,
   0.2254284,
   0.2404561,
   0.2568602,
   0.2687807,
   0.2757009,
   0.2985006,
   0.3176499,
   0.3245909,
   0.3579524,
   0.3665191,
   0.4034307,
   0.4153884,
   0.4642576,
   0.4850335,
   0.5131268,
   0.561996,
   0.6108652,
   0.6597345,
   0.6734283,
   0.7086037,
   0.7574729,
   0.8063421,
   0.8425752,
   0.8552113,
   0.9040805,
   0.9529498,
   1.001819,
   1.050688,
   1.099557};
   Double_t Graph1_fy2[133] = {
   0.425092,
   0.425,
   0.4234662,
   0.4212479,
   0.4180922,
   0.415,
   0.4136,
   0.4073337,
   0.405,
   0.3989846,
   0.395,
   0.3882477,
   0.385,
   0.375,
   0.3748306,
   0.365,
   0.3581164,
   0.355,
   0.345,
   0.3377143,
   0.335,
   0.325,
   0.315,
   0.3122179,
   0.305,
   0.295,
   0.285,
   0.2773637,
   0.275,
   0.265,
   0.255,
   0.245,
   0.235,
   0.225,
   0.215,
   0.205,
   0.195,
   0.185,
   0.1813503,
   0.175,
   0.165,
   0.1605728,
   0.155,
   0.1478018,
   0.145,
   0.1386503,
   0.135,
   0.131614,
   0.1259819,
   0.125,
   0.121544,
   0.117881,
   0.115,
   0.1148419,
   0.112513,
   0.1106414,
   0.1091932,
   0.1081426,
   0.1074711,
   0.1071664,
   0.1072216,
   0.1076356,
   0.1084127,
   0.1095628,
   0.1111022,
   0.1130549,
   0.115,
   0.1154813,
   0.1185452,
   0.1221829,
   0.125,
   0.1265669,
   0.1319317,
   0.135,
   0.1384631,
   0.145,
   0.1465343,
   0.155,
   0.1568786,
   0.165,
   0.1707263,
   0.175,
   0.185,
   0.1909608,
   0.195,
   0.205,
   0.215,
   0.225,
   0.2311531,
   0.235,
   0.245,
   0.255,
   0.265,
   0.275,
   0.285,
   0.295,
   0.305,
   0.3067538,
   0.315,
   0.325,
   0.335,
   0.345,
   0.355,
   0.3609392,
   0.365,
   0.375,
   0.385,
   0.3916838,
   0.395,
   0.405,
   0.4127209,
   0.415,
   0.425,
   0.4273531,
   0.435,
   0.4372503,
   0.4434903,
   0.445,
   0.4468388,
   0.4479544,
   0.4474196,
   0.4457088,
   0.445,
   0.4431476,
   0.4401579,
   0.4371165,
   0.435,
   0.434234,
   0.4316203,
   0.4294858,
   0.4277956,
   0.4264081,
   0.425092};
   graph = new TGraph(133,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","Graph",133,0.004429333,1.873317);
   Graph_Graph12->SetMinimum(0.07308756);
   Graph_Graph12->SetMaximum(0.4820332);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph12->SetLineColor(ci);
   Graph_Graph12->GetXaxis()->SetLabelFont(42);
   Graph_Graph12->GetXaxis()->SetTitleOffset(1);
   Graph_Graph12->GetXaxis()->SetTitleFont(42);
   Graph_Graph12->GetYaxis()->SetLabelFont(42);
   Graph_Graph12->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetYaxis()->SetTitleFont(42);
   Graph_Graph12->GetZaxis()->SetLabelFont(42);
   Graph_Graph12->GetZaxis()->SetTitleOffset(1);
   Graph_Graph12->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph12);
   
   graph->Draw("l");
   
   Double_t Graph2_fx3[85] = {
   0.9529498,
   1.001819,
   1.050688,
   1.095315,
   1.099557,
   1.148427,
   1.18601,
   1.197296,
   1.246165,
   1.246314,
   1.288631,
   1.295034,
   1.320541,
   1.343904,
   1.346435,
   1.365294,
   1.380235,
   1.391112,
   1.392773,
   1.397157,
   1.399007,
   1.396515,
   1.392773,
   1.388837,
   1.374822,
   1.35425,
   1.343904,
   1.323973,
   1.295034,
   1.28099,
   1.246165,
   1.216675,
   1.197296,
   1.148427,
   1.104955,
   1.099557,
   1.050688,
   1.001819,
   0.9529498,
   0.9040805,
   0.8552113,
   0.8063421,
   0.7824804,
   0.7574729,
   0.7086037,
   0.6617582,
   0.6597345,
   0.6108652,
   0.5911546,
   0.561996,
   0.5402657,
   0.5131268,
   0.5017351,
   0.4721407,
   0.4642576,
   0.4496641,
   0.4323592,
   0.418957,
   0.4153884,
   0.4100648,
   0.4047928,
   0.402569,
   0.4033158,
   0.406996,
   0.4136067,
   0.4153884,
   0.4247357,
   0.4400733,
   0.4595478,
   0.4642576,
   0.4888861,
   0.5131268,
   0.5320537,
   0.561996,
   0.6108652,
   0.6330749,
   0.6597345,
   0.7086037,
   0.7494104,
   0.7574729,
   0.8063421,
   0.8552113,
   0.9040805,
   0.9522529,
   0.9529498};
   Double_t Graph2_fy3[85] = {
   0.3649573,
   0.3618155,
   0.3584549,
   0.355,
   0.3546306,
   0.3496524,
   0.345,
   0.3434061,
   0.3350306,
   0.335,
   0.325,
   0.3232354,
   0.315,
   0.306106,
   0.305,
   0.295,
   0.285,
   0.275,
   0.2724524,
   0.265,
   0.255,
   0.245,
   0.2397712,
   0.235,
   0.225,
   0.215,
   0.2112218,
   0.205,
   0.1978959,
   0.195,
   0.1890938,
   0.185,
   0.1827182,
   0.1781109,
   0.175,
   0.1746632,
   0.1724645,
   0.171116,
   0.1705805,
   0.1708365,
   0.1718763,
   0.1737069,
   0.175,
   0.1764935,
   0.1803486,
   0.185,
   0.1852237,
   0.1918163,
   0.195,
   0.2003195,
   0.205,
   0.2117098,
   0.215,
   0.225,
   0.2281758,
   0.235,
   0.245,
   0.255,
   0.258665,
   0.265,
   0.275,
   0.285,
   0.295,
   0.305,
   0.315,
   0.3168627,
   0.325,
   0.335,
   0.345,
   0.3469943,
   0.355,
   0.3614726,
   0.365,
   0.3696569,
   0.3741127,
   0.375,
   0.3759045,
   0.3759343,
   0.375,
   0.3748054,
   0.3727934,
   0.3703511,
   0.367705,
   0.365,
   0.3649573};
   graph = new TGraph(85,Graph2_fx3,Graph2_fy3);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#bee7fd");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph23 = new TH1F("Graph_Graph23","Graph",100,0.3029252,1.498651);
   Graph_Graph23->SetMinimum(0.1500451);
   Graph_Graph23->SetMaximum(0.3964697);
   Graph_Graph23->SetDirectory(0);
   Graph_Graph23->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph23->SetLineColor(ci);
   Graph_Graph23->GetXaxis()->SetLabelFont(42);
   Graph_Graph23->GetXaxis()->SetTitleOffset(1);
   Graph_Graph23->GetXaxis()->SetTitleFont(42);
   Graph_Graph23->GetYaxis()->SetLabelFont(42);
   Graph_Graph23->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph23->GetYaxis()->SetTitleFont(42);
   Graph_Graph23->GetZaxis()->SetLabelFont(42);
   Graph_Graph23->GetZaxis()->SetTitleOffset(1);
   Graph_Graph23->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph23);
   
   graph->Draw("f");
   
   Double_t Graph3_fx4[85] = {
   0.9529498,
   1.001819,
   1.050688,
   1.095315,
   1.099557,
   1.148427,
   1.18601,
   1.197296,
   1.246165,
   1.246314,
   1.288631,
   1.295034,
   1.320541,
   1.343904,
   1.346435,
   1.365294,
   1.380235,
   1.391112,
   1.392773,
   1.397157,
   1.399007,
   1.396515,
   1.392773,
   1.388837,
   1.374822,
   1.35425,
   1.343904,
   1.323973,
   1.295034,
   1.28099,
   1.246165,
   1.216675,
   1.197296,
   1.148427,
   1.104955,
   1.099557,
   1.050688,
   1.001819,
   0.9529498,
   0.9040805,
   0.8552113,
   0.8063421,
   0.7824804,
   0.7574729,
   0.7086037,
   0.6617582,
   0.6597345,
   0.6108652,
   0.5911546,
   0.561996,
   0.5402657,
   0.5131268,
   0.5017351,
   0.4721407,
   0.4642576,
   0.4496641,
   0.4323592,
   0.418957,
   0.4153884,
   0.4100648,
   0.4047928,
   0.402569,
   0.4033158,
   0.406996,
   0.4136067,
   0.4153884,
   0.4247357,
   0.4400733,
   0.4595478,
   0.4642576,
   0.4888861,
   0.5131268,
   0.5320537,
   0.561996,
   0.6108652,
   0.6330749,
   0.6597345,
   0.7086037,
   0.7494104,
   0.7574729,
   0.8063421,
   0.8552113,
   0.9040805,
   0.9522529,
   0.9529498};
   Double_t Graph3_fy4[85] = {
   0.3649573,
   0.3618155,
   0.3584549,
   0.355,
   0.3546306,
   0.3496524,
   0.345,
   0.3434061,
   0.3350306,
   0.335,
   0.325,
   0.3232354,
   0.315,
   0.306106,
   0.305,
   0.295,
   0.285,
   0.275,
   0.2724524,
   0.265,
   0.255,
   0.245,
   0.2397712,
   0.235,
   0.225,
   0.215,
   0.2112218,
   0.205,
   0.1978959,
   0.195,
   0.1890938,
   0.185,
   0.1827182,
   0.1781109,
   0.175,
   0.1746632,
   0.1724645,
   0.171116,
   0.1705805,
   0.1708365,
   0.1718763,
   0.1737069,
   0.175,
   0.1764935,
   0.1803486,
   0.185,
   0.1852237,
   0.1918163,
   0.195,
   0.2003195,
   0.205,
   0.2117098,
   0.215,
   0.225,
   0.2281758,
   0.235,
   0.245,
   0.255,
   0.258665,
   0.265,
   0.275,
   0.285,
   0.295,
   0.305,
   0.315,
   0.3168627,
   0.325,
   0.335,
   0.345,
   0.3469943,
   0.355,
   0.3614726,
   0.365,
   0.3696569,
   0.3741127,
   0.375,
   0.3759045,
   0.3759343,
   0.375,
   0.3748054,
   0.3727934,
   0.3703511,
   0.367705,
   0.365,
   0.3649573};
   graph = new TGraph(85,Graph3_fx4,Graph3_fy4);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#18aae7");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);
   
   TH1F *Graph_Graph34 = new TH1F("Graph_Graph34","Graph",100,0.3029252,1.498651);
   Graph_Graph34->SetMinimum(0.1500451);
   Graph_Graph34->SetMaximum(0.3964697);
   Graph_Graph34->SetDirectory(0);
   Graph_Graph34->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph34->SetLineColor(ci);
   Graph_Graph34->GetXaxis()->SetLabelFont(42);
   Graph_Graph34->GetXaxis()->SetTitleOffset(1);
   Graph_Graph34->GetXaxis()->SetTitleFont(42);
   Graph_Graph34->GetYaxis()->SetLabelFont(42);
   Graph_Graph34->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph34->GetYaxis()->SetTitleFont(42);
   Graph_Graph34->GetZaxis()->SetLabelFont(42);
   Graph_Graph34->GetZaxis()->SetTitleOffset(1);
   Graph_Graph34->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph34);
   
   graph->Draw("f");
   
   Double_t Graph4_fx5[85] = {
   0.9529498,
   1.001819,
   1.050688,
   1.095315,
   1.099557,
   1.148427,
   1.18601,
   1.197296,
   1.246165,
   1.246314,
   1.288631,
   1.295034,
   1.320541,
   1.343904,
   1.346435,
   1.365294,
   1.380235,
   1.391112,
   1.392773,
   1.397157,
   1.399007,
   1.396515,
   1.392773,
   1.388837,
   1.374822,
   1.35425,
   1.343904,
   1.323973,
   1.295034,
   1.28099,
   1.246165,
   1.216675,
   1.197296,
   1.148427,
   1.104955,
   1.099557,
   1.050688,
   1.001819,
   0.9529498,
   0.9040805,
   0.8552113,
   0.8063421,
   0.7824804,
   0.7574729,
   0.7086037,
   0.6617582,
   0.6597345,
   0.6108652,
   0.5911546,
   0.561996,
   0.5402657,
   0.5131268,
   0.5017351,
   0.4721407,
   0.4642576,
   0.4496641,
   0.4323592,
   0.418957,
   0.4153884,
   0.4100648,
   0.4047928,
   0.402569,
   0.4033158,
   0.406996,
   0.4136067,
   0.4153884,
   0.4247357,
   0.4400733,
   0.4595478,
   0.4642576,
   0.4888861,
   0.5131268,
   0.5320537,
   0.561996,
   0.6108652,
   0.6330749,
   0.6597345,
   0.7086037,
   0.7494104,
   0.7574729,
   0.8063421,
   0.8552113,
   0.9040805,
   0.9522529,
   0.9529498};
   Double_t Graph4_fy5[85] = {
   0.3649573,
   0.3618155,
   0.3584549,
   0.355,
   0.3546306,
   0.3496524,
   0.345,
   0.3434061,
   0.3350306,
   0.335,
   0.325,
   0.3232354,
   0.315,
   0.306106,
   0.305,
   0.295,
   0.285,
   0.275,
   0.2724524,
   0.265,
   0.255,
   0.245,
   0.2397712,
   0.235,
   0.225,
   0.215,
   0.2112218,
   0.205,
   0.1978959,
   0.195,
   0.1890938,
   0.185,
   0.1827182,
   0.1781109,
   0.175,
   0.1746632,
   0.1724645,
   0.171116,
   0.1705805,
   0.1708365,
   0.1718763,
   0.1737069,
   0.175,
   0.1764935,
   0.1803486,
   0.185,
   0.1852237,
   0.1918163,
   0.195,
   0.2003195,
   0.205,
   0.2117098,
   0.215,
   0.225,
   0.2281758,
   0.235,
   0.245,
   0.255,
   0.258665,
   0.265,
   0.275,
   0.285,
   0.295,
   0.305,
   0.315,
   0.3168627,
   0.325,
   0.335,
   0.345,
   0.3469943,
   0.355,
   0.3614726,
   0.365,
   0.3696569,
   0.3741127,
   0.375,
   0.3759045,
   0.3759343,
   0.375,
   0.3748054,
   0.3727934,
   0.3703511,
   0.367705,
   0.365,
   0.3649573};
   graph = new TGraph(85,Graph4_fx5,Graph4_fy5);
   graph->SetName("Graph4");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph45 = new TH1F("Graph_Graph45","Graph",100,0.3029252,1.498651);
   Graph_Graph45->SetMinimum(0.1500451);
   Graph_Graph45->SetMaximum(0.3964697);
   Graph_Graph45->SetDirectory(0);
   Graph_Graph45->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph45->SetLineColor(ci);
   Graph_Graph45->GetXaxis()->SetLabelFont(42);
   Graph_Graph45->GetXaxis()->SetTitleOffset(1);
   Graph_Graph45->GetXaxis()->SetTitleFont(42);
   Graph_Graph45->GetYaxis()->SetLabelFont(42);
   Graph_Graph45->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph45->GetYaxis()->SetTitleFont(42);
   Graph_Graph45->GetZaxis()->SetLabelFont(42);
   Graph_Graph45->GetZaxis()->SetTitleOffset(1);
   Graph_Graph45->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph45);
   
   graph->Draw("l");
   
   Double_t Graph5_fx6[133] = {
   1.099557,
   1.102543,
   1.148427,
   1.197296,
   1.246165,
   1.280604,
   1.295034,
   1.343904,
   1.358224,
   1.392773,
   1.411602,
   1.441642,
   1.453968,
   1.489938,
   1.490511,
   1.519842,
   1.53938,
   1.547358,
   1.571548,
   1.58825,
   1.593982,
   1.613726,
   1.632366,
   1.637119,
   1.64871,
   1.663467,
   1.676911,
   1.685988,
   1.688673,
   1.698265,
   1.706179,
   1.712203,
   1.716096,
   1.717576,
   1.716322,
   1.711949,
   1.704006,
   1.691946,
   1.685988,
   1.674366,
   1.650422,
   1.637119,
   1.618156,
   1.58825,
   1.574946,
   1.53938,
   1.51575,
   1.490511,
   1.441642,
   1.431776,
   1.392773,
   1.343904,
   1.297824,
   1.295034,
   1.246165,
   1.197296,
   1.148427,
   1.099557,
   1.050688,
   1.001819,
   0.9529498,
   0.9040805,
   0.8552113,
   0.8063421,
   0.7574729,
   0.7086037,
   0.6688724,
   0.6597345,
   0.6108652,
   0.561996,
   0.5296441,
   0.5131268,
   0.4642576,
   0.4400876,
   0.4153884,
   0.3750013,
   0.3665191,
   0.325642,
   0.3176499,
   0.287264,
   0.2687807,
   0.2565778,
   0.2321533,
   0.2199115,
   0.2125299,
   0.1972634,
   0.185032,
   0.1754886,
   0.1710423,
   0.1685578,
   0.1639874,
   0.1612459,
   0.16017,
   0.1606213,
   0.1624827,
   0.1656543,
   0.1700515,
   0.1710423,
   0.1760933,
   0.1834876,
   0.1920839,
   0.2018449,
   0.2127409,
   0.2199115,
   0.2254284,
   0.2404561,
   0.2568602,
   0.2687807,
   0.2757009,
   0.2985006,
   0.3176499,
   0.3245909,
   0.3579524,
   0.3665191,
   0.4034307,
   0.4153884,
   0.4642576,
   0.4850335,
   0.5131268,
   0.561996,
   0.6108652,
   0.6597345,
   0.6734283,
   0.7086037,
   0.7574729,
   0.8063421,
   0.8425752,
   0.8552113,
   0.9040805,
   0.9529498,
   1.001819,
   1.050688,
   1.099557};
   Double_t Graph5_fy6[133] = {
   0.425092,
   0.425,
   0.4234662,
   0.4212479,
   0.4180922,
   0.415,
   0.4136,
   0.4073337,
   0.405,
   0.3989846,
   0.395,
   0.3882477,
   0.385,
   0.375,
   0.3748306,
   0.365,
   0.3581164,
   0.355,
   0.345,
   0.3377143,
   0.335,
   0.325,
   0.315,
   0.3122179,
   0.305,
   0.295,
   0.285,
   0.2773637,
   0.275,
   0.265,
   0.255,
   0.245,
   0.235,
   0.225,
   0.215,
   0.205,
   0.195,
   0.185,
   0.1813503,
   0.175,
   0.165,
   0.1605728,
   0.155,
   0.1478018,
   0.145,
   0.1386503,
   0.135,
   0.131614,
   0.1259819,
   0.125,
   0.121544,
   0.117881,
   0.115,
   0.1148419,
   0.112513,
   0.1106414,
   0.1091932,
   0.1081426,
   0.1074711,
   0.1071664,
   0.1072216,
   0.1076356,
   0.1084127,
   0.1095628,
   0.1111022,
   0.1130549,
   0.115,
   0.1154813,
   0.1185452,
   0.1221829,
   0.125,
   0.1265669,
   0.1319317,
   0.135,
   0.1384631,
   0.145,
   0.1465343,
   0.155,
   0.1568786,
   0.165,
   0.1707263,
   0.175,
   0.185,
   0.1909608,
   0.195,
   0.205,
   0.215,
   0.225,
   0.2311531,
   0.235,
   0.245,
   0.255,
   0.265,
   0.275,
   0.285,
   0.295,
   0.305,
   0.3067538,
   0.315,
   0.325,
   0.335,
   0.345,
   0.355,
   0.3609392,
   0.365,
   0.375,
   0.385,
   0.3916838,
   0.395,
   0.405,
   0.4127209,
   0.415,
   0.425,
   0.4273531,
   0.435,
   0.4372503,
   0.4434903,
   0.445,
   0.4468388,
   0.4479544,
   0.4474196,
   0.4457088,
   0.445,
   0.4431476,
   0.4401579,
   0.4371165,
   0.435,
   0.434234,
   0.4316203,
   0.4294858,
   0.4277956,
   0.4264081,
   0.425092};
   graph = new TGraph(133,Graph5_fx6,Graph5_fy6);
   graph->SetName("Graph5");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph56 = new TH1F("Graph_Graph56","Graph",133,0.004429333,1.873317);
   Graph_Graph56->SetMinimum(0.07308756);
   Graph_Graph56->SetMaximum(0.4820332);
   Graph_Graph56->SetDirectory(0);
   Graph_Graph56->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph56->SetLineColor(ci);
   Graph_Graph56->GetXaxis()->SetLabelFont(42);
   Graph_Graph56->GetXaxis()->SetTitleOffset(1);
   Graph_Graph56->GetXaxis()->SetTitleFont(42);
   Graph_Graph56->GetYaxis()->SetLabelFont(42);
   Graph_Graph56->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph56->GetYaxis()->SetTitleFont(42);
   Graph_Graph56->GetZaxis()->SetLabelFont(42);
   Graph_Graph56->GetZaxis()->SetTitleOffset(1);
   Graph_Graph56->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph56);
   
   graph->Draw("l");
   
   Double_t Graph6_fx7[85] = {
   0.9529498,
   1.001819,
   1.050688,
   1.095315,
   1.099557,
   1.148427,
   1.18601,
   1.197296,
   1.246165,
   1.246314,
   1.288631,
   1.295034,
   1.320541,
   1.343904,
   1.346435,
   1.365294,
   1.380235,
   1.391112,
   1.392773,
   1.397157,
   1.399007,
   1.396515,
   1.392773,
   1.388837,
   1.374822,
   1.35425,
   1.343904,
   1.323973,
   1.295034,
   1.28099,
   1.246165,
   1.216675,
   1.197296,
   1.148427,
   1.104955,
   1.099557,
   1.050688,
   1.001819,
   0.9529498,
   0.9040805,
   0.8552113,
   0.8063421,
   0.7824804,
   0.7574729,
   0.7086037,
   0.6617582,
   0.6597345,
   0.6108652,
   0.5911546,
   0.561996,
   0.5402657,
   0.5131268,
   0.5017351,
   0.4721407,
   0.4642576,
   0.4496641,
   0.4323592,
   0.418957,
   0.4153884,
   0.4100648,
   0.4047928,
   0.402569,
   0.4033158,
   0.406996,
   0.4136067,
   0.4153884,
   0.4247357,
   0.4400733,
   0.4595478,
   0.4642576,
   0.4888861,
   0.5131268,
   0.5320537,
   0.561996,
   0.6108652,
   0.6330749,
   0.6597345,
   0.7086037,
   0.7494104,
   0.7574729,
   0.8063421,
   0.8552113,
   0.9040805,
   0.9522529,
   0.9529498};
   Double_t Graph6_fy7[85] = {
   0.3649573,
   0.3618155,
   0.3584549,
   0.355,
   0.3546306,
   0.3496524,
   0.345,
   0.3434061,
   0.3350306,
   0.335,
   0.325,
   0.3232354,
   0.315,
   0.306106,
   0.305,
   0.295,
   0.285,
   0.275,
   0.2724524,
   0.265,
   0.255,
   0.245,
   0.2397712,
   0.235,
   0.225,
   0.215,
   0.2112218,
   0.205,
   0.1978959,
   0.195,
   0.1890938,
   0.185,
   0.1827182,
   0.1781109,
   0.175,
   0.1746632,
   0.1724645,
   0.171116,
   0.1705805,
   0.1708365,
   0.1718763,
   0.1737069,
   0.175,
   0.1764935,
   0.1803486,
   0.185,
   0.1852237,
   0.1918163,
   0.195,
   0.2003195,
   0.205,
   0.2117098,
   0.215,
   0.225,
   0.2281758,
   0.235,
   0.245,
   0.255,
   0.258665,
   0.265,
   0.275,
   0.285,
   0.295,
   0.305,
   0.315,
   0.3168627,
   0.325,
   0.335,
   0.345,
   0.3469943,
   0.355,
   0.3614726,
   0.365,
   0.3696569,
   0.3741127,
   0.375,
   0.3759045,
   0.3759343,
   0.375,
   0.3748054,
   0.3727934,
   0.3703511,
   0.367705,
   0.365,
   0.3649573};
   graph = new TGraph(85,Graph6_fx7,Graph6_fy7);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph67 = new TH1F("Graph_Graph67","Graph",100,0.3029252,1.498651);
   Graph_Graph67->SetMinimum(0.1500451);
   Graph_Graph67->SetMaximum(0.3964697);
   Graph_Graph67->SetDirectory(0);
   Graph_Graph67->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph67->SetLineColor(ci);
   Graph_Graph67->GetXaxis()->SetLabelFont(42);
   Graph_Graph67->GetXaxis()->SetTitleOffset(1);
   Graph_Graph67->GetXaxis()->SetTitleFont(42);
   Graph_Graph67->GetYaxis()->SetLabelFont(42);
   Graph_Graph67->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph67->GetYaxis()->SetTitleFont(42);
   Graph_Graph67->GetZaxis()->SetLabelFont(42);
   Graph_Graph67->GetZaxis()->SetTitleOffset(1);
   Graph_Graph67->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph67);
   
   graph->Draw("l");
   TGaxis *gaxis = new TGaxis(0,0.5,2.443461,0.5,0,140,407,"-U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axist");
   gaxis->Draw();
   gaxis = new TGaxis(0,0,2.443461,0,0,140,407,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.8);
   gaxis->SetTitleSize(45);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisb");
   gaxis->SetTitle("#gamma [#circ]");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(0,0,0,0.5,0,0.5,407,"");
   gaxis->SetLabelOffset(0.01);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.8);
   gaxis->SetTitleSize(45);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisl");
   gaxis->SetTitle("r_{B^{0}}");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(2.443461,0,2.443461,0.5,0,0.5,407,"+U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axisr");
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.17,0.75,0.55,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(21.75);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.65,0.775,0.875,0.855,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("#splitline{LHCb}{9 fb^{-1}}");
   pt->Draw();
   B0ToDKStar_GGSZ_2023_g_rbUID2->Modified();
   B0ToDKStar_GGSZ_2023_g_rbUID2->cd();
   B0ToDKStar_GGSZ_2023_g_rbUID2->SetSelected(B0ToDKStar_GGSZ_2023_g_rbUID2);
}


==> figs/Fig6b.C <==
void B0ToDKStar_GGSZ_2023_g_db()
{
//=========Macro generated from canvas: B0ToDKStar_GGSZ_2023_g_dbUID2/
//=========  (Tue Oct  3 14:27:16 2023) by ROOT version 6.24/06
   TCanvas *B0ToDKStar_GGSZ_2023_g_dbUID2 = new TCanvas("B0ToDKStar_GGSZ_2023_g_dbUID2", "",0,0,800,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   B0ToDKStar_GGSZ_2023_g_dbUID2->SetHighLightColor(2);
   B0ToDKStar_GGSZ_2023_g_dbUID2->Range(-0.5283159,2.03239,2.773658,5.477119);
   B0ToDKStar_GGSZ_2023_g_dbUID2->SetFillColor(0);
   B0ToDKStar_GGSZ_2023_g_dbUID2->SetBorderMode(0);
   B0ToDKStar_GGSZ_2023_g_dbUID2->SetBorderSize(2);
   B0ToDKStar_GGSZ_2023_g_dbUID2->SetLeftMargin(0.16);
   B0ToDKStar_GGSZ_2023_g_dbUID2->SetTopMargin(0.07);
   B0ToDKStar_GGSZ_2023_g_dbUID2->SetBottomMargin(0.17);
   B0ToDKStar_GGSZ_2023_g_dbUID2->SetFrameBorderMode(0);
   B0ToDKStar_GGSZ_2023_g_dbUID2->SetFrameBorderMode(0);
   
   TH2F *haxesUID3__1 = new TH2F("haxesUID3__1","haxes",100,0,2.443461,100,2.617994,5.235988);
   haxesUID3__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   haxesUID3__1->SetLineColor(ci);
   haxesUID3__1->GetXaxis()->SetTitle("#gamma [#circ]");
   haxesUID3__1->GetXaxis()->SetNdivisions(0);
   haxesUID3__1->GetXaxis()->SetLabelFont(133);
   haxesUID3__1->GetXaxis()->SetLabelSize(35);
   haxesUID3__1->GetXaxis()->SetTitleSize(45);
   haxesUID3__1->GetXaxis()->SetTitleOffset(0.85);
   haxesUID3__1->GetXaxis()->SetTitleFont(133);
   haxesUID3__1->GetYaxis()->SetTitle("#delta_{B^{0}} [#circ]");
   haxesUID3__1->GetYaxis()->SetNdivisions(0);
   haxesUID3__1->GetYaxis()->SetLabelFont(133);
   haxesUID3__1->GetYaxis()->SetLabelOffset(0.01);
   haxesUID3__1->GetYaxis()->SetLabelSize(35);
   haxesUID3__1->GetYaxis()->SetTitleSize(45);
   haxesUID3__1->GetYaxis()->SetTitleFont(133);
   haxesUID3__1->GetZaxis()->SetLabelFont(42);
   haxesUID3__1->GetZaxis()->SetTitleOffset(1);
   haxesUID3__1->GetZaxis()->SetTitleFont(42);
   haxesUID3__1->Draw("");
   
   Double_t Graph0_fx1[125] = {
   0.7574729,
   0.8063421,
   0.8552113,
   0.8746509,
   0.9040805,
   0.9529498,
   1.001819,
   1.039883,
   1.050688,
   1.099557,
   1.144284,
   1.148427,
   1.197296,
   1.225363,
   1.246165,
   1.293504,
   1.295034,
   1.343904,
   1.352125,
   1.392773,
   1.403854,
   1.441642,
   1.450012,
   1.490511,
   1.491462,
   1.52852,
   1.53938,
   1.561831,
   1.58825,
   1.591794,
   1.618155,
   1.637119,
   1.641556,
   1.66158,
   1.678763,
   1.685988,
   1.692811,
   1.703691,
   1.711542,
   1.716235,
   1.717603,
   1.715429,
   1.709431,
   1.699237,
   1.685988,
   1.684258,
   1.66278,
   1.637119,
   1.634304,
   1.594598,
   1.58825,
   1.53938,
   1.537504,
   1.490511,
   1.441642,
   1.437043,
   1.392773,
   1.343904,
   1.295034,
   1.246165,
   1.197296,
   1.148427,
   1.133709,
   1.099557,
   1.050688,
   1.001819,
   0.9886628,
   0.9529498,
   0.9040805,
   0.8861974,
   0.8552113,
   0.8063421,
   0.8006261,
   0.7574729,
   0.7258122,
   0.7086037,
   0.6597345,
   0.6579752,
   0.6108652,
   0.5963816,
   0.561996,
   0.5395857,
   0.5131268,
   0.4871488,
   0.4642576,
   0.4387816,
   0.4153884,
   0.3942835,
   0.3665191,
   0.3535016,
   0.3176499,
   0.31631,
   0.2832467,
   0.2687807,
   0.2537047,
   0.2278962,
   0.2199115,
   0.206133,
   0.1883661,
   0.1744654,
   0.1710423,
   0.1652044,
   0.1606263,
   0.1609303,
   0.1665647,
   0.1710423,
   0.1786177,
   0.1979825,
   0.2199115,
   0.2254471,
   0.2643307,
   0.2687807,
   0.3176499,
   0.3186856,
   0.3665191,
   0.3996352,
   0.4153884,
   0.4642576,
   0.5131268,
   0.5439153,
   0.561996,
   0.6108652,
   0.6597345,
   0.7086037,
   0.7574729};
   Double_t Graph0_fy1[125] = {
   4.859558,
   4.854926,
   4.847383,
   4.843289,
   4.836712,
   4.82292,
   4.806182,
   4.790929,
   4.786315,
   4.762801,
   4.738569,
   4.736177,
   4.705451,
   4.686209,
   4.671029,
   4.633849,
   4.63257,
   4.58922,
   4.581489,
   4.540819,
   4.529129,
   4.486651,
   4.476769,
   4.425667,
   4.42441,
   4.37205,
   4.355497,
   4.31969,
   4.273776,
   4.26733,
   4.21497,
   4.172918,
   4.16261,
   4.11025,
   4.05789,
   4.031586,
   4.005531,
   3.953171,
   3.900811,
   3.848451,
   3.796091,
   3.743731,
   3.691371,
   3.639011,
   3.592353,
   3.586652,
   3.534292,
   3.486624,
   3.481932,
   3.429572,
   3.422779,
   3.378593,
   3.377212,
   3.348421,
   3.326309,
   3.324852,
   3.312751,
   3.305097,
   3.302609,
   3.304733,
   3.310963,
   3.320852,
   3.324852,
   3.33462,
   3.351607,
   3.371243,
   3.377212,
   3.394163,
   3.419523,
   3.429572,
   3.44771,
   3.478155,
   3.481932,
   3.511499,
   3.534292,
   3.54712,
   3.585218,
   3.586652,
   3.626295,
   3.639011,
   3.670181,
   3.691371,
   3.717227,
   3.743731,
   3.767928,
   3.796091,
   3.823004,
   3.848451,
   3.883534,
   3.900811,
   3.95119,
   3.953171,
   4.005531,
   4.03046,
   4.05789,
   4.11025,
   4.128792,
   4.16261,
   4.21497,
   4.26733,
   4.286054,
   4.31969,
   4.37205,
   4.42441,
   4.476769,
   4.497638,
   4.529129,
   4.581489,
   4.624488,
   4.633849,
   4.686209,
   4.69124,
   4.737752,
   4.738569,
   4.772136,
   4.790929,
   4.799172,
   4.819788,
   4.835786,
   4.843289,
   4.847513,
   4.855358,
   4.859872,
   4.861232,
   4.859558};
   TGraph *graph = new TGraph(125,Graph0_fx1,Graph0_fy1);
   graph->SetName("Graph0");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#d3e9ff");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph01 = new TH1F("Graph_Graph01","Graph",125,0.00492867,1.873301);
   Graph_Graph01->SetMinimum(3.146746);
   Graph_Graph01->SetMaximum(5.017095);
   Graph_Graph01->SetDirectory(0);
   Graph_Graph01->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph01->SetLineColor(ci);
   Graph_Graph01->GetXaxis()->SetLabelFont(42);
   Graph_Graph01->GetXaxis()->SetTitleOffset(1);
   Graph_Graph01->GetXaxis()->SetTitleFont(42);
   Graph_Graph01->GetYaxis()->SetLabelFont(42);
   Graph_Graph01->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph01->GetYaxis()->SetTitleFont(42);
   Graph_Graph01->GetZaxis()->SetLabelFont(42);
   Graph_Graph01->GetZaxis()->SetTitleOffset(1);
   Graph_Graph01->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph01);
   
   graph->Draw("f");
   
   Double_t Graph1_fx2[125] = {
   0.7574729,
   0.8063421,
   0.8552113,
   0.8746509,
   0.9040805,
   0.9529498,
   1.001819,
   1.039883,
   1.050688,
   1.099557,
   1.144284,
   1.148427,
   1.197296,
   1.225363,
   1.246165,
   1.293504,
   1.295034,
   1.343904,
   1.352125,
   1.392773,
   1.403854,
   1.441642,
   1.450012,
   1.490511,
   1.491462,
   1.52852,
   1.53938,
   1.561831,
   1.58825,
   1.591794,
   1.618155,
   1.637119,
   1.641556,
   1.66158,
   1.678763,
   1.685988,
   1.692811,
   1.703691,
   1.711542,
   1.716235,
   1.717603,
   1.715429,
   1.709431,
   1.699237,
   1.685988,
   1.684258,
   1.66278,
   1.637119,
   1.634304,
   1.594598,
   1.58825,
   1.53938,
   1.537504,
   1.490511,
   1.441642,
   1.437043,
   1.392773,
   1.343904,
   1.295034,
   1.246165,
   1.197296,
   1.148427,
   1.133709,
   1.099557,
   1.050688,
   1.001819,
   0.9886628,
   0.9529498,
   0.9040805,
   0.8861974,
   0.8552113,
   0.8063421,
   0.8006261,
   0.7574729,
   0.7258122,
   0.7086037,
   0.6597345,
   0.6579752,
   0.6108652,
   0.5963816,
   0.561996,
   0.5395857,
   0.5131268,
   0.4871488,
   0.4642576,
   0.4387816,
   0.4153884,
   0.3942835,
   0.3665191,
   0.3535016,
   0.3176499,
   0.31631,
   0.2832467,
   0.2687807,
   0.2537047,
   0.2278962,
   0.2199115,
   0.206133,
   0.1883661,
   0.1744654,
   0.1710423,
   0.1652044,
   0.1606263,
   0.1609303,
   0.1665647,
   0.1710423,
   0.1786177,
   0.1979825,
   0.2199115,
   0.2254471,
   0.2643307,
   0.2687807,
   0.3176499,
   0.3186856,
   0.3665191,
   0.3996352,
   0.4153884,
   0.4642576,
   0.5131268,
   0.5439153,
   0.561996,
   0.6108652,
   0.6597345,
   0.7086037,
   0.7574729};
   Double_t Graph1_fy2[125] = {
   4.859558,
   4.854926,
   4.847383,
   4.843289,
   4.836712,
   4.82292,
   4.806182,
   4.790929,
   4.786315,
   4.762801,
   4.738569,
   4.736177,
   4.705451,
   4.686209,
   4.671029,
   4.633849,
   4.63257,
   4.58922,
   4.581489,
   4.540819,
   4.529129,
   4.486651,
   4.476769,
   4.425667,
   4.42441,
   4.37205,
   4.355497,
   4.31969,
   4.273776,
   4.26733,
   4.21497,
   4.172918,
   4.16261,
   4.11025,
   4.05789,
   4.031586,
   4.005531,
   3.953171,
   3.900811,
   3.848451,
   3.796091,
   3.743731,
   3.691371,
   3.639011,
   3.592353,
   3.586652,
   3.534292,
   3.486624,
   3.481932,
   3.429572,
   3.422779,
   3.378593,
   3.377212,
   3.348421,
   3.326309,
   3.324852,
   3.312751,
   3.305097,
   3.302609,
   3.304733,
   3.310963,
   3.320852,
   3.324852,
   3.33462,
   3.351607,
   3.371243,
   3.377212,
   3.394163,
   3.419523,
   3.429572,
   3.44771,
   3.478155,
   3.481932,
   3.511499,
   3.534292,
   3.54712,
   3.585218,
   3.586652,
   3.626295,
   3.639011,
   3.670181,
   3.691371,
   3.717227,
   3.743731,
   3.767928,
   3.796091,
   3.823004,
   3.848451,
   3.883534,
   3.900811,
   3.95119,
   3.953171,
   4.005531,
   4.03046,
   4.05789,
   4.11025,
   4.128792,
   4.16261,
   4.21497,
   4.26733,
   4.286054,
   4.31969,
   4.37205,
   4.42441,
   4.476769,
   4.497638,
   4.529129,
   4.581489,
   4.624488,
   4.633849,
   4.686209,
   4.69124,
   4.737752,
   4.738569,
   4.772136,
   4.790929,
   4.799172,
   4.819788,
   4.835786,
   4.843289,
   4.847513,
   4.855358,
   4.859872,
   4.861232,
   4.859558};
   graph = new TGraph(125,Graph1_fx2,Graph1_fy2);
   graph->SetName("Graph1");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","Graph",125,0.00492867,1.873301);
   Graph_Graph12->SetMinimum(3.146746);
   Graph_Graph12->SetMaximum(5.017095);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph12->SetLineColor(ci);
   Graph_Graph12->GetXaxis()->SetLabelFont(42);
   Graph_Graph12->GetXaxis()->SetTitleOffset(1);
   Graph_Graph12->GetXaxis()->SetTitleFont(42);
   Graph_Graph12->GetYaxis()->SetLabelFont(42);
   Graph_Graph12->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph12->GetYaxis()->SetTitleFont(42);
   Graph_Graph12->GetZaxis()->SetLabelFont(42);
   Graph_Graph12->GetZaxis()->SetTitleOffset(1);
   Graph_Graph12->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph12);
   
   graph->Draw("l");
   
   Double_t Graph2_fx3[79] = {
   0.8552113,
   0.8998404,
   0.9040805,
   0.9529498,
   0.9938688,
   1.001819,
   1.050688,
   1.065203,
   1.099557,
   1.124203,
   1.148427,
   1.174835,
   1.197296,
   1.218953,
   1.246165,
   1.257741,
   1.291776,
   1.295034,
   1.32071,
   1.343904,
   1.346011,
   1.366015,
   1.382001,
   1.392773,
   1.393294,
   1.398438,
   1.397423,
   1.392773,
   1.388279,
   1.366964,
   1.343904,
   1.326084,
   1.295034,
   1.246165,
   1.197296,
   1.148427,
   1.099557,
   1.050688,
   1.001819,
   0.9925737,
   0.9529498,
   0.9040805,
   0.8955618,
   0.8552113,
   0.8175862,
   0.8063421,
   0.7574729,
   0.7496457,
   0.7086037,
   0.6895706,
   0.6597345,
   0.6352503,
   0.6108652,
   0.5863783,
   0.561996,
   0.5427576,
   0.5131268,
   0.5041938,
   0.4713002,
   0.4642576,
   0.4446429,
   0.4234202,
   0.4153884,
   0.4092,
   0.4029765,
   0.4052182,
   0.4153884,
   0.4180128,
   0.4473976,
   0.4642576,
   0.5014074,
   0.5131268,
   0.561996,
   0.6108652,
   0.6597345,
   0.7086037,
   0.7574729,
   0.8063421,
   0.8552113};
   Double_t Graph2_fy3[79] = {
   4.547204,
   4.529129,
   4.527236,
   4.501381,
   4.476769,
   4.471537,
   4.435926,
   4.42441,
   4.394805,
   4.37205,
   4.34778,
   4.31969,
   4.293748,
   4.26733,
   4.231177,
   4.21497,
   4.16261,
   4.156994,
   4.11025,
   4.062484,
   4.05789,
   4.005531,
   3.953171,
   3.903396,
   3.900811,
   3.848451,
   3.796091,
   3.766929,
   3.743731,
   3.691371,
   3.657573,
   3.639011,
   3.61692,
   3.596848,
   3.589366,
   3.591537,
   3.600955,
   3.615769,
   3.634634,
   3.639011,
   3.658974,
   3.686083,
   3.691371,
   3.717746,
   3.743731,
   3.751892,
   3.789665,
   3.796091,
   3.831336,
   3.848451,
   3.876581,
   3.900811,
   3.926248,
   3.953171,
   3.981689,
   4.005531,
   4.045158,
   4.05789,
   4.11025,
   4.123301,
   4.16261,
   4.21497,
   4.243339,
   4.26733,
   4.31969,
   4.37205,
   4.415622,
   4.42441,
   4.476769,
   4.496773,
   4.529129,
   4.536989,
   4.559913,
   4.573866,
   4.580188,
   4.579931,
   4.573928,
   4.562845,
   4.547204};
   graph = new TGraph(79,Graph2_fx3,Graph2_fy3);
   graph->SetName("Graph2");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#bee7fd");
   graph->SetFillColor(ci);
   
   TH1F *Graph_Graph23 = new TH1F("Graph_Graph23","Graph",100,0.3034304,1.497984);
   Graph_Graph23->SetMinimum(3.490284);
   Graph_Graph23->SetMaximum(4.67927);
   Graph_Graph23->SetDirectory(0);
   Graph_Graph23->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph23->SetLineColor(ci);
   Graph_Graph23->GetXaxis()->SetLabelFont(42);
   Graph_Graph23->GetXaxis()->SetTitleOffset(1);
   Graph_Graph23->GetXaxis()->SetTitleFont(42);
   Graph_Graph23->GetYaxis()->SetLabelFont(42);
   Graph_Graph23->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph23->GetYaxis()->SetTitleFont(42);
   Graph_Graph23->GetZaxis()->SetLabelFont(42);
   Graph_Graph23->GetZaxis()->SetTitleOffset(1);
   Graph_Graph23->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph23);
   
   graph->Draw("f");
   
   Double_t Graph3_fx4[79] = {
   0.8552113,
   0.8998404,
   0.9040805,
   0.9529498,
   0.9938688,
   1.001819,
   1.050688,
   1.065203,
   1.099557,
   1.124203,
   1.148427,
   1.174835,
   1.197296,
   1.218953,
   1.246165,
   1.257741,
   1.291776,
   1.295034,
   1.32071,
   1.343904,
   1.346011,
   1.366015,
   1.382001,
   1.392773,
   1.393294,
   1.398438,
   1.397423,
   1.392773,
   1.388279,
   1.366964,
   1.343904,
   1.326084,
   1.295034,
   1.246165,
   1.197296,
   1.148427,
   1.099557,
   1.050688,
   1.001819,
   0.9925737,
   0.9529498,
   0.9040805,
   0.8955618,
   0.8552113,
   0.8175862,
   0.8063421,
   0.7574729,
   0.7496457,
   0.7086037,
   0.6895706,
   0.6597345,
   0.6352503,
   0.6108652,
   0.5863783,
   0.561996,
   0.5427576,
   0.5131268,
   0.5041938,
   0.4713002,
   0.4642576,
   0.4446429,
   0.4234202,
   0.4153884,
   0.4092,
   0.4029765,
   0.4052182,
   0.4153884,
   0.4180128,
   0.4473976,
   0.4642576,
   0.5014074,
   0.5131268,
   0.561996,
   0.6108652,
   0.6597345,
   0.7086037,
   0.7574729,
   0.8063421,
   0.8552113};
   Double_t Graph3_fy4[79] = {
   4.547204,
   4.529129,
   4.527236,
   4.501381,
   4.476769,
   4.471537,
   4.435926,
   4.42441,
   4.394805,
   4.37205,
   4.34778,
   4.31969,
   4.293748,
   4.26733,
   4.231177,
   4.21497,
   4.16261,
   4.156994,
   4.11025,
   4.062484,
   4.05789,
   4.005531,
   3.953171,
   3.903396,
   3.900811,
   3.848451,
   3.796091,
   3.766929,
   3.743731,
   3.691371,
   3.657573,
   3.639011,
   3.61692,
   3.596848,
   3.589366,
   3.591537,
   3.600955,
   3.615769,
   3.634634,
   3.639011,
   3.658974,
   3.686083,
   3.691371,
   3.717746,
   3.743731,
   3.751892,
   3.789665,
   3.796091,
   3.831336,
   3.848451,
   3.876581,
   3.900811,
   3.926248,
   3.953171,
   3.981689,
   4.005531,
   4.045158,
   4.05789,
   4.11025,
   4.123301,
   4.16261,
   4.21497,
   4.243339,
   4.26733,
   4.31969,
   4.37205,
   4.415622,
   4.42441,
   4.476769,
   4.496773,
   4.529129,
   4.536989,
   4.559913,
   4.573866,
   4.580188,
   4.579931,
   4.573928,
   4.562845,
   4.547204};
   graph = new TGraph(79,Graph3_fx4,Graph3_fy4);
   graph->SetName("Graph3");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#18aae7");
   graph->SetFillColor(ci);
   graph->SetFillStyle(3005);
   
   TH1F *Graph_Graph34 = new TH1F("Graph_Graph34","Graph",100,0.3034304,1.497984);
   Graph_Graph34->SetMinimum(3.490284);
   Graph_Graph34->SetMaximum(4.67927);
   Graph_Graph34->SetDirectory(0);
   Graph_Graph34->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph34->SetLineColor(ci);
   Graph_Graph34->GetXaxis()->SetLabelFont(42);
   Graph_Graph34->GetXaxis()->SetTitleOffset(1);
   Graph_Graph34->GetXaxis()->SetTitleFont(42);
   Graph_Graph34->GetYaxis()->SetLabelFont(42);
   Graph_Graph34->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph34->GetYaxis()->SetTitleFont(42);
   Graph_Graph34->GetZaxis()->SetLabelFont(42);
   Graph_Graph34->GetZaxis()->SetTitleOffset(1);
   Graph_Graph34->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph34);
   
   graph->Draw("f");
   
   Double_t Graph4_fx5[79] = {
   0.8552113,
   0.8998404,
   0.9040805,
   0.9529498,
   0.9938688,
   1.001819,
   1.050688,
   1.065203,
   1.099557,
   1.124203,
   1.148427,
   1.174835,
   1.197296,
   1.218953,
   1.246165,
   1.257741,
   1.291776,
   1.295034,
   1.32071,
   1.343904,
   1.346011,
   1.366015,
   1.382001,
   1.392773,
   1.393294,
   1.398438,
   1.397423,
   1.392773,
   1.388279,
   1.366964,
   1.343904,
   1.326084,
   1.295034,
   1.246165,
   1.197296,
   1.148427,
   1.099557,
   1.050688,
   1.001819,
   0.9925737,
   0.9529498,
   0.9040805,
   0.8955618,
   0.8552113,
   0.8175862,
   0.8063421,
   0.7574729,
   0.7496457,
   0.7086037,
   0.6895706,
   0.6597345,
   0.6352503,
   0.6108652,
   0.5863783,
   0.561996,
   0.5427576,
   0.5131268,
   0.5041938,
   0.4713002,
   0.4642576,
   0.4446429,
   0.4234202,
   0.4153884,
   0.4092,
   0.4029765,
   0.4052182,
   0.4153884,
   0.4180128,
   0.4473976,
   0.4642576,
   0.5014074,
   0.5131268,
   0.561996,
   0.6108652,
   0.6597345,
   0.7086037,
   0.7574729,
   0.8063421,
   0.8552113};
   Double_t Graph4_fy5[79] = {
   4.547204,
   4.529129,
   4.527236,
   4.501381,
   4.476769,
   4.471537,
   4.435926,
   4.42441,
   4.394805,
   4.37205,
   4.34778,
   4.31969,
   4.293748,
   4.26733,
   4.231177,
   4.21497,
   4.16261,
   4.156994,
   4.11025,
   4.062484,
   4.05789,
   4.005531,
   3.953171,
   3.903396,
   3.900811,
   3.848451,
   3.796091,
   3.766929,
   3.743731,
   3.691371,
   3.657573,
   3.639011,
   3.61692,
   3.596848,
   3.589366,
   3.591537,
   3.600955,
   3.615769,
   3.634634,
   3.639011,
   3.658974,
   3.686083,
   3.691371,
   3.717746,
   3.743731,
   3.751892,
   3.789665,
   3.796091,
   3.831336,
   3.848451,
   3.876581,
   3.900811,
   3.926248,
   3.953171,
   3.981689,
   4.005531,
   4.045158,
   4.05789,
   4.11025,
   4.123301,
   4.16261,
   4.21497,
   4.243339,
   4.26733,
   4.31969,
   4.37205,
   4.415622,
   4.42441,
   4.476769,
   4.496773,
   4.529129,
   4.536989,
   4.559913,
   4.573866,
   4.580188,
   4.579931,
   4.573928,
   4.562845,
   4.547204};
   graph = new TGraph(79,Graph4_fx5,Graph4_fy5);
   graph->SetName("Graph4");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph45 = new TH1F("Graph_Graph45","Graph",100,0.3034304,1.497984);
   Graph_Graph45->SetMinimum(3.490284);
   Graph_Graph45->SetMaximum(4.67927);
   Graph_Graph45->SetDirectory(0);
   Graph_Graph45->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph45->SetLineColor(ci);
   Graph_Graph45->GetXaxis()->SetLabelFont(42);
   Graph_Graph45->GetXaxis()->SetTitleOffset(1);
   Graph_Graph45->GetXaxis()->SetTitleFont(42);
   Graph_Graph45->GetYaxis()->SetLabelFont(42);
   Graph_Graph45->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph45->GetYaxis()->SetTitleFont(42);
   Graph_Graph45->GetZaxis()->SetLabelFont(42);
   Graph_Graph45->GetZaxis()->SetTitleOffset(1);
   Graph_Graph45->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph45);
   
   graph->Draw("l");
   
   Double_t Graph5_fx6[125] = {
   0.7574729,
   0.8063421,
   0.8552113,
   0.8746509,
   0.9040805,
   0.9529498,
   1.001819,
   1.039883,
   1.050688,
   1.099557,
   1.144284,
   1.148427,
   1.197296,
   1.225363,
   1.246165,
   1.293504,
   1.295034,
   1.343904,
   1.352125,
   1.392773,
   1.403854,
   1.441642,
   1.450012,
   1.490511,
   1.491462,
   1.52852,
   1.53938,
   1.561831,
   1.58825,
   1.591794,
   1.618155,
   1.637119,
   1.641556,
   1.66158,
   1.678763,
   1.685988,
   1.692811,
   1.703691,
   1.711542,
   1.716235,
   1.717603,
   1.715429,
   1.709431,
   1.699237,
   1.685988,
   1.684258,
   1.66278,
   1.637119,
   1.634304,
   1.594598,
   1.58825,
   1.53938,
   1.537504,
   1.490511,
   1.441642,
   1.437043,
   1.392773,
   1.343904,
   1.295034,
   1.246165,
   1.197296,
   1.148427,
   1.133709,
   1.099557,
   1.050688,
   1.001819,
   0.9886628,
   0.9529498,
   0.9040805,
   0.8861974,
   0.8552113,
   0.8063421,
   0.8006261,
   0.7574729,
   0.7258122,
   0.7086037,
   0.6597345,
   0.6579752,
   0.6108652,
   0.5963816,
   0.561996,
   0.5395857,
   0.5131268,
   0.4871488,
   0.4642576,
   0.4387816,
   0.4153884,
   0.3942835,
   0.3665191,
   0.3535016,
   0.3176499,
   0.31631,
   0.2832467,
   0.2687807,
   0.2537047,
   0.2278962,
   0.2199115,
   0.206133,
   0.1883661,
   0.1744654,
   0.1710423,
   0.1652044,
   0.1606263,
   0.1609303,
   0.1665647,
   0.1710423,
   0.1786177,
   0.1979825,
   0.2199115,
   0.2254471,
   0.2643307,
   0.2687807,
   0.3176499,
   0.3186856,
   0.3665191,
   0.3996352,
   0.4153884,
   0.4642576,
   0.5131268,
   0.5439153,
   0.561996,
   0.6108652,
   0.6597345,
   0.7086037,
   0.7574729};
   Double_t Graph5_fy6[125] = {
   4.859558,
   4.854926,
   4.847383,
   4.843289,
   4.836712,
   4.82292,
   4.806182,
   4.790929,
   4.786315,
   4.762801,
   4.738569,
   4.736177,
   4.705451,
   4.686209,
   4.671029,
   4.633849,
   4.63257,
   4.58922,
   4.581489,
   4.540819,
   4.529129,
   4.486651,
   4.476769,
   4.425667,
   4.42441,
   4.37205,
   4.355497,
   4.31969,
   4.273776,
   4.26733,
   4.21497,
   4.172918,
   4.16261,
   4.11025,
   4.05789,
   4.031586,
   4.005531,
   3.953171,
   3.900811,
   3.848451,
   3.796091,
   3.743731,
   3.691371,
   3.639011,
   3.592353,
   3.586652,
   3.534292,
   3.486624,
   3.481932,
   3.429572,
   3.422779,
   3.378593,
   3.377212,
   3.348421,
   3.326309,
   3.324852,
   3.312751,
   3.305097,
   3.302609,
   3.304733,
   3.310963,
   3.320852,
   3.324852,
   3.33462,
   3.351607,
   3.371243,
   3.377212,
   3.394163,
   3.419523,
   3.429572,
   3.44771,
   3.478155,
   3.481932,
   3.511499,
   3.534292,
   3.54712,
   3.585218,
   3.586652,
   3.626295,
   3.639011,
   3.670181,
   3.691371,
   3.717227,
   3.743731,
   3.767928,
   3.796091,
   3.823004,
   3.848451,
   3.883534,
   3.900811,
   3.95119,
   3.953171,
   4.005531,
   4.03046,
   4.05789,
   4.11025,
   4.128792,
   4.16261,
   4.21497,
   4.26733,
   4.286054,
   4.31969,
   4.37205,
   4.42441,
   4.476769,
   4.497638,
   4.529129,
   4.581489,
   4.624488,
   4.633849,
   4.686209,
   4.69124,
   4.737752,
   4.738569,
   4.772136,
   4.790929,
   4.799172,
   4.819788,
   4.835786,
   4.843289,
   4.847513,
   4.855358,
   4.859872,
   4.861232,
   4.859558};
   graph = new TGraph(125,Graph5_fx6,Graph5_fy6);
   graph->SetName("Graph5");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#fdcd2e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);
   graph->SetLineColor(9);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph56 = new TH1F("Graph_Graph56","Graph",125,0.00492867,1.873301);
   Graph_Graph56->SetMinimum(3.146746);
   Graph_Graph56->SetMaximum(5.017095);
   Graph_Graph56->SetDirectory(0);
   Graph_Graph56->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph56->SetLineColor(ci);
   Graph_Graph56->GetXaxis()->SetLabelFont(42);
   Graph_Graph56->GetXaxis()->SetTitleOffset(1);
   Graph_Graph56->GetXaxis()->SetTitleFont(42);
   Graph_Graph56->GetYaxis()->SetLabelFont(42);
   Graph_Graph56->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph56->GetYaxis()->SetTitleFont(42);
   Graph_Graph56->GetZaxis()->SetLabelFont(42);
   Graph_Graph56->GetZaxis()->SetTitleOffset(1);
   Graph_Graph56->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph56);
   
   graph->Draw("l");
   
   Double_t Graph6_fx7[79] = {
   0.8552113,
   0.8998404,
   0.9040805,
   0.9529498,
   0.9938688,
   1.001819,
   1.050688,
   1.065203,
   1.099557,
   1.124203,
   1.148427,
   1.174835,
   1.197296,
   1.218953,
   1.246165,
   1.257741,
   1.291776,
   1.295034,
   1.32071,
   1.343904,
   1.346011,
   1.366015,
   1.382001,
   1.392773,
   1.393294,
   1.398438,
   1.397423,
   1.392773,
   1.388279,
   1.366964,
   1.343904,
   1.326084,
   1.295034,
   1.246165,
   1.197296,
   1.148427,
   1.099557,
   1.050688,
   1.001819,
   0.9925737,
   0.9529498,
   0.9040805,
   0.8955618,
   0.8552113,
   0.8175862,
   0.8063421,
   0.7574729,
   0.7496457,
   0.7086037,
   0.6895706,
   0.6597345,
   0.6352503,
   0.6108652,
   0.5863783,
   0.561996,
   0.5427576,
   0.5131268,
   0.5041938,
   0.4713002,
   0.4642576,
   0.4446429,
   0.4234202,
   0.4153884,
   0.4092,
   0.4029765,
   0.4052182,
   0.4153884,
   0.4180128,
   0.4473976,
   0.4642576,
   0.5014074,
   0.5131268,
   0.561996,
   0.6108652,
   0.6597345,
   0.7086037,
   0.7574729,
   0.8063421,
   0.8552113};
   Double_t Graph6_fy7[79] = {
   4.547204,
   4.529129,
   4.527236,
   4.501381,
   4.476769,
   4.471537,
   4.435926,
   4.42441,
   4.394805,
   4.37205,
   4.34778,
   4.31969,
   4.293748,
   4.26733,
   4.231177,
   4.21497,
   4.16261,
   4.156994,
   4.11025,
   4.062484,
   4.05789,
   4.005531,
   3.953171,
   3.903396,
   3.900811,
   3.848451,
   3.796091,
   3.766929,
   3.743731,
   3.691371,
   3.657573,
   3.639011,
   3.61692,
   3.596848,
   3.589366,
   3.591537,
   3.600955,
   3.615769,
   3.634634,
   3.639011,
   3.658974,
   3.686083,
   3.691371,
   3.717746,
   3.743731,
   3.751892,
   3.789665,
   3.796091,
   3.831336,
   3.848451,
   3.876581,
   3.900811,
   3.926248,
   3.953171,
   3.981689,
   4.005531,
   4.045158,
   4.05789,
   4.11025,
   4.123301,
   4.16261,
   4.21497,
   4.243339,
   4.26733,
   4.31969,
   4.37205,
   4.415622,
   4.42441,
   4.476769,
   4.496773,
   4.529129,
   4.536989,
   4.559913,
   4.573866,
   4.580188,
   4.579931,
   4.573928,
   4.562845,
   4.547204};
   graph = new TGraph(79,Graph6_fx7,Graph6_fy7);
   graph->SetName("Graph6");
   graph->SetTitle("Graph");

   ci = TColor::GetColor("#f9f90e");
   graph->SetFillColor(ci);
   graph->SetFillStyle(0);

   ci = TColor::GetColor("#18aae7");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(2);
   
   TH1F *Graph_Graph67 = new TH1F("Graph_Graph67","Graph",100,0.3034304,1.497984);
   Graph_Graph67->SetMinimum(3.490284);
   Graph_Graph67->SetMaximum(4.67927);
   Graph_Graph67->SetDirectory(0);
   Graph_Graph67->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Graph67->SetLineColor(ci);
   Graph_Graph67->GetXaxis()->SetLabelFont(42);
   Graph_Graph67->GetXaxis()->SetTitleOffset(1);
   Graph_Graph67->GetXaxis()->SetTitleFont(42);
   Graph_Graph67->GetYaxis()->SetLabelFont(42);
   Graph_Graph67->GetYaxis()->SetLabelOffset(0.01);
   Graph_Graph67->GetYaxis()->SetTitleFont(42);
   Graph_Graph67->GetZaxis()->SetLabelFont(42);
   Graph_Graph67->GetZaxis()->SetTitleOffset(1);
   Graph_Graph67->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph67);
   
   graph->Draw("l");
   TGaxis *gaxis = new TGaxis(0,5.235988,2.443461,5.235988,0,140,407,"-U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axist");
   gaxis->Draw();
   gaxis = new TGaxis(0,2.617994,2.443461,2.617994,0,140,407,"");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.8);
   gaxis->SetTitleSize(45);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisb");
   gaxis->SetTitle("#gamma [#circ]");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(0,2.617994,0,5.235988,150,300,407,"");
   gaxis->SetLabelOffset(0.01);
   gaxis->SetLabelSize(35);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(0.9);
   gaxis->SetTitleSize(45);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(133);
   gaxis->SetName("axisl");
   gaxis->SetTitle("#delta_{B^{0}} [#circ]");
   gaxis->SetLabelFont(133);
   gaxis->Draw();
   gaxis = new TGaxis(2.443461,2.617994,2.443461,5.235988,150,300,407,"+U");
   gaxis->SetLabelOffset(0.005);
   gaxis->SetLabelSize(0.04);
   gaxis->SetTickSize(0.03);
   gaxis->SetGridLength(0);
   gaxis->SetTitleOffset(1);
   gaxis->SetTitleSize(0.04);
   gaxis->SetTitleColor(1);
   gaxis->SetTitleFont(62);
   gaxis->SetName("axisr");
   gaxis->Draw();
   
   TLegend *leg = new TLegend(0.17,0.75,0.55,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(133);
   leg->SetTextSize(21.75);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","","");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(133);
   leg->Draw();
   
   TPaveText *pt = new TPaveText(0.65,0.775,0.875,0.855,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillStyle(0);
   pt->SetTextAlign(32);
   pt->SetTextFont(133);
   pt->SetTextSize(45);
   TText *pt_LaTex = pt->AddText("#splitline{LHCb}{9 fb^{-1}}");
   pt->Draw();
   B0ToDKStar_GGSZ_2023_g_dbUID2->Modified();
   B0ToDKStar_GGSZ_2023_g_dbUID2->cd();
   B0ToDKStar_GGSZ_2023_g_dbUID2->SetSelected(B0ToDKStar_GGSZ_2023_g_dbUID2);
}


==> figs/checkcolours.py <==
#!/usr/bin/env python
# Software to check the colour of a plot are understandable by colour-blind people
# Produces versions of the input images in different variants.
#
# Author for the EB: Francesco Dettori 
#
# Original software:
# Author: Loren Petrich, petrich (at) panix (dot) com, and lpetrich at various online venues. 
# Color-Blindness Simulator; uses the Python Image Library
# https://lpetrich.org/Science/ColorBlindnessSim/ColorBlindnessSim.html
# 


import sys
args = sys.argv


from PIL import Image
# Configuration from command line 
import argparse
parser = argparse.ArgumentParser(usage = 'usage: %(prog)s FILE ', description='Apply colour-blindness filters to images.  Does not accept pdf. ')
parser.add_argument("input_file", nargs = '+', metavar = 'FILE', help='files to be converted')


arguments = parser.parse_args()

# Possible filters (some of these are not used) 
cbnames = (\
	"No L (Red) - Protanopia",
	"No M (Green) - Deuteranopia",
	"No S (Blue) - Tritanopia",
	"Dog Vision",
	"Gray - Brightness",
	"Gray - L (Red)",
	"Gray - M (Green)",
	"Gray - S (Blue)"
)

# Color-blindness names and matrix values
cbmats = ( \
(0.202001295331, 0.991720719265, -0.193722014597, 0,
0.163800203026, 0.792663865514, 0.0435359314602, 0,
0.00913336570448, -0.0132684300993, 1.00413506439, 0),

(0.430749076295, 0.717402505462, -0.148151581757, 0,
0.336582831043, 0.574447762213, 0.0889694067435, 0,
-0.0236572929497, 0.0275635332006, 0.996093759749, 0),

(0.971710712275, 0.112392320487, -0.0841030327623, 0,
0.0219508442818, 0.817739672383, 0.160309483335, 0,
-0.0628595877201, 0.880724870686, 0.182134717034, 0),

(0.316086131719, 0.854894118151, -0.170980249869, 0,
0.250572926562, 0.683189199376, 0.0662378740621, 0,
-0.00735450321111, 0.00718184676374, 1.00017265645, 0),

(0.299, 0.587, 0.114, 0,
0.299, 0.587, 0.114, 0,
0.299, 0.587, 0.114, 0),

(0.340841450085, 0.580912815482, 0.0782457344332, 0,
0.340841450085, 0.580912815482, 0.0782457344332, 0,
0.340841450085, 0.580912815482, 0.0782457344332, 0),

(0.150317227739, 0.722407271325, 0.127275500935, 0,
0.150317227739, 0.722407271325, 0.127275500935, 0,
0.150317227739, 0.722407271325, 0.127275500935, 0),

(0.0336717653952, 0.114595364984, 0.851732869621, 0,
0.0336717653952, 0.114595364984, 0.851732869621, 0,
0.0336717653952, 0.114595364984, 0.851732869621, 0)
)

def cvtsave(img,ix,outfile):
	cbmat = cbmats[ix]
	imgx = img.convert('RGB',cbmat)
	imgx.save(outfile)


for infile in arguments.input_file : 
        img = Image.open(infile)
        if img.mode != 'RGB':
                img = img.convert('RGB')

        fileprefix = infile.split(".")[0]
        filesuffix = infile.split(".")[1]
        print ("Producing file " + infile +" for case: Protanopia")
        cvtsave(img,1,fileprefix+"_protanopia."+filesuffix)
        print ("Producing file " + infile +" for case: Deuteranopia")
        cvtsave(img,2,fileprefix+"_deuteranopia."+filesuffix)
        print ("Producing file " + infile +" for case: Tritanopia")
        cvtsave(img,3,fileprefix+"_tritanopia."+filesuffix)
        print ("Producing file " + infile +" in grey scale")
        cvtsave(img,5,fileprefix+"_greyscale."+filesuffix)


print("Please check all these figures are understandable ")


==> listsymbols.py <==
#!/bin/env python
import re

class TableWrite:
    """Write tables with correct header and footer"""
    
    def __init__(self,file):
        self.f = file
        self.columncount = 0
        self.tableopen= False
        self.tablebegin = r'\begin{tabular*}{\linewidth}{@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l@{\extracolsep{\fill}}l@{\extracolsep{0.5cm}}l}'+'\n'
        self.tableend=r'\end{tabular*}'+'\n'

    def item(self,text):
        if not self.tableopen:
            self.f.write(self.tablebegin)
            self.tableopen=True
            self.columncount = 0
        self.f.write(text)
        if self.columncount<2:
            self.f.write(' & ')
            self.columncount+=1
        else:
            self.f.write(r' \\'+'\n')
            self.columncount=0

    def finish(self):
        if self.tableopen:
            if self.columncount>0:
                self.f.write(r' \\'+'\n')
            self.f.write(self.tableend+'\n')
            self.tableopen=False

    def header(self,text):
        self.finish()
        self.f.write(text+'\n')

fin = open('lhcb-symbols-def.tex')
outname = 'lhcb-symbols-list.tex'
fout = open(outname,'w')
print "All symbols are now available in the file %s." % outname

fout.write("""% This is an automatically generated appendix to template.tex. 
% When included it will show all the symbols defined in lhcb-symbols-def.tex.
%
% To regenerate with the latest definitions run the script python listsymbols.py

\\section{List of all symbols}
\\label{sec:listofsymbols}
""")

psection = re.compile(r'(%+)\s*(.*)')
pdef = re.compile(r'^\\def(\\.+?)[\s{]+[^%]*(%\s.+)*')
pnew = re.compile(r'^\\newcommand\{(\\\w+?)\}(\[\d\])*[\s\{]+[^%]*(%\s.+)*')
parg = re.compile(r'.+(#\d)+.*')

writer=TableWrite(fout)

for l in fin.readlines():

    # Match on section headers
    m = psection.match(l)
    if m:
        length = len(m.group(1))
        if length<=2:
            if length==1:
                writer.header('\\subsection{%s}' % m.group(2))
            else:
                writer.header('\\subsubsection{%s}' % m.group(2))

    # Match on the \def lines
    m = pdef.match(l)
    if m:
        marg = parg.match(m.group(1))
        if not marg:
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        else:
            if m.group(2):
                pat1 = re.compile(r'#')
                pat2 = re.compile(r'(#\d)+')
                generic = re.sub(pat1,r'\#',m.group(1))
                example = re.sub(pat2,m.group(2)[2:],m.group(1))
                writer.item('\\texttt{\\textbackslash %s ' % generic[1:] +
                            '\\textbackslash %s} & %s' 
                            % (example[1:],example))
            else:
                print 'Ignoring line: %s' % l[:-1]

    # Match on the \newcommand lines
    m = pnew.match(l)
    if m:
        if not m.group(2):
            writer.item('\\texttt{\\textbackslash %s} & %s' 
                        % (m.group(1)[1:],m.group(1)))
        elif m.group(3):
            generic = str(m.group(3)[2:]).replace('{',r'\{').replace('}',r'\}')
            writer.item('\\texttt{\\textbackslash %s%s ' % 
                       (m.group(1)[1:],m.group(2)) +
                        '\\textbackslash %s%s} & %s%s' 
                        % (m.group(1)[1:],generic,
                           m.group(1),m.group(3)[2:]))
        else:
            print 'Ignoring line: %s' % l[:-1]
            
writer.finish()

fin.close()
fout.close()


==> wordcount.sh <==
#!/bin/sh
# wordcount.sh 1.2 Copyright 2000/02/21 Michael John Downes
# This script has no restrictions on its use, distribution, or sale.
#
# This is a Unix Bourne shell script that counts the characters and
# spaces in a LaTeX document by running it through LaTeX using
# wordcount.tex, and then counting the lines in the resulting
# wordcount.log file that match a special pattern. It assumes that you
# have a program "grep" with a -c option meaning "Report the number of
# matching lines". To use perl or some other tool instead of grep,
# redefine $COUNT in some suitable way, below.
#
# The characters that are counted with this method are actual font
# characters in the page body (excluding running heads): in math, each
# subscript and superscript character is counted separately, even when
# they appear one over the other; and so are the separate combining
# pieces used to make large delimiters. Interword spaces are counted as
# separate characters, and so are the spaces around mathrel symbols in
# math formulas (equal signs and the like)---but not the spaces around
# mathbin symbols (plus, minus, and the like).
# 
# You can count words by dividing the character count by 5 (or
# whatever), or by counting the occurrences of interword spaces. The
# latter method (illustrated here) is highly accurate at counting the
# actual number of words---until tables or math formulas enter the
# picture. In the case of tables, the number of words will tend to be
# overestimated because tabskip glue, counted as an interword space,
# appears on both sides of each table cell. (Not counting the tabskip
# glue at all would result in an underestimate, and the underestimate
# would tend to be slightly less accurate than the overestimate that we
# have chosen to do.)
#
# And of course, in the case of math formulas, how do you define what is
# a "word"?

SCRIPT=`basename $0`
LOGFILE=wordcount.log
COUNT="grep -c"
LATEX=pdflatex

die () {
  echo "$@ was apparently unsuccessful."
  exit 1
}

no_files_msg () {
  echo "$SCRIPT: At least one file name must be supplied" \
       "on the command line."
  exit 1
}

case X$1 in
  X) no_files_msg ;;
  *) : ;;
esac

for f in "$@"
do
  # Since \? is not defined by LaTeX itself, this use via \csname causes
  # it to be defined as \relax, and it then serves as a filename
  # terminator. And within wordcount.tex if \? is found to be no longer
  # undefined, certain messages are suppressed.
  echo "$f" | $LATEX 'wordcount.tex\csname ?\endcsname' || die "LaTeX run"
  # Count interword spaces and end-of-paragraph spaces
  words=`$COUNT '3[.]0863[35]' $LOGFILE` || die "Log search"
  # Count nonspace characters and interword spaces
  chars=`$COUNT '3[.]0863[23]' $LOGFILE` || die "Log search"
  # If you want to see what the log file looks like, comment out the
  # following line:
  rm $LOGFILE
  echo "$f contains $chars characters and $words words."
done

